Simulation Algorithms for Symbolic Automata (Technical Report)

We investigate means of efficient computation of the simulation relation over symbolic finite automata (SFAs), i.e., finite automata with transitions labeled by predicates over alphabet symbols. In one approach, we build on the algorithm by Ilie, Navaro, and Yu proposed originally for classical finite automata, modifying it using the so-called mintermisation of the transition predicates. This solution, however, generates all Boolean combinations of the predicates, which easily causes an exponential blowup in the number of transitions. Therefore, we propose two more advanced solutions. The first one still applies mintermisation but in a local way, mitigating the size of the exponential blowup. The other one focuses on a novel symbolic way of dealing with transitions, for which we need to sacrifice the counting technique of the original algorithm (counting is used to decrease the dependency of the running time on the number of transitions from quadratic to linear). We perform a thorough experimental evaluation of all the algorithms, together with several further alternatives, showing that all of them have their merits in practice, but with the clear indication that in most of the cases, efficient treatment of symbolic transitions is more beneficial than counting.

==> data/onlythisisused/comparison/regex.R <==
#!/usr/bin/env Rscript

input <- read.csv("regex.csv")
input_mint <- read.csv("regexMinterms.csv")
input_new <- merge(input, input_mint, by="id")
input <- input_new

max_globalSFA <- max(input$globalSFA)
max_localSFA <- max(input$localSFA)
max_nocountSFA <- max(input$nocountSFA)
max_INYglobalSFA <- max(input$INYglobalSFA)

max_time <- max(c(max_globalSFA, max_localSFA, max_nocountSFA, max_INYglobalSFA))
hh <- print('max time:')
hh <- print(max_time)

threshold <- 10

timeout <- 100000

thres_input <- subset(input, globalSFA > threshold | localSFA > threshold | nocountSFA > threshold | INYglobalSFA > threshold)
thres_input <- subset(thres_input, globalSFA < timeout & localSFA < timeout & nocountSFA < timeout & INYglobalSFA < timeout)

thres_input$globINYvslocal <- apply(
  thres_input[c("globalSFA", "localSFA", "nocountSFA", "INYglobalSFA")],
  MARGIN = 1,
  FUN = function (x) {if (x[4] < x[2]) { return(1)} else {return(2)}})
thres_input$globINYvslocal <- as.factor(thres_input$globINYvslocal)

thres_input$nocountvslocal <- apply(
  thres_input[c("globalSFA", "localSFA", "nocountSFA", "INYglobalSFA")],
  MARGIN = 1,
  FUN = function (x) {if (x[3] < x[2]) { return(1)} else {return(2)}})
thres_input$nocountvslocal <- as.factor(thres_input$nocountvslocal)

thres_input$nocountvsrt <- apply(
  thres_input[c("globalSFA", "localSFA", "nocountSFA", "INYglobalSFA")],
  MARGIN = 1,
  FUN = function (x) {if (x[3] < x[1]) { return(1)} else {return(2)}})
thres_input$nocountvsrt <- as.factor(thres_input$nocountvsrt)

thres_input$total_vict <- apply(
  thres_input[c("globalSFA", "localSFA", "nocountSFA", "INYglobalSFA")],
  MARGIN = 1,
  FUN = function (x) {y = min(x[1:4]); if (x[1] == y) { return(1)} else if (x[2] == y) {return(2)} else if (x[3] == y) {return(3)} else {return(4)}})
thres_input$total_vict <- as.factor(thres_input$total_vict)


hh <- print('threshold: ')
hh <- print(threshold)
hh <- print('total number of cases:')
hh <- print(nrow(thres_input))

hh <- print('INYglobalSFA wins over localsim: ')
hh <- print(nrow(thres_input[thres_input$globINYvslocal == '1',]))
hh <- print('localsim wins over INYglobalSFA: ')
hh <- print(nrow(thres_input[thres_input$globINYvslocal == '2',]))

hh <- print('nocount wins over localsim: ')
hh <- print(nrow(thres_input[thres_input$nocountvslocal == '1',]))
hh <- print('localsim wins over nocount: ')
hh <- print(nrow(thres_input[thres_input$nocountvslocal == '2',]))

hh <- print('nocount wins over GM+RT: ')
hh <- print(nrow(thres_input[thres_input$nocountvsrt == '1',]))
hh <- print('GM+RT wins over nocount: ')
hh <- print(nrow(thres_input[thres_input$nocountvsrt == '2',]))

hh <- print('total victories INYglobalSFA: ')
hh <- print(nrow(thres_input[thres_input$total_vict == '4',]))
hh <- print('total victories localsim: ')
hh <- print(nrow(thres_input[thres_input$total_vict == '2',]))
hh <- print('total victories nocount: ')
hh <- print(nrow(thres_input[thres_input$total_vict == '3',]))
hh <- print('total victories GM+RT: ')
hh <- print(nrow(thres_input[thres_input$total_vict == '1',]))

hh <- print('total time INYglobalSFA: ')
hh <- print(sum(subset(thres_input$INYglobalSFA, thres_input$INYglobalSFA < timeout)))
hh <- print('timeouts INYglobalSFA: ')
hh <- print(length(subset(thres_input$INYglobalSFA, thres_input$INYglobalSFA >= timeout)))

hh <- print('total time localsim: ')
hh <- print(sum(subset(thres_input$localSFA, thres_input$localSFA < timeout)))
hh <- print('timeouts localsim: ')
hh <- print(length(subset(thres_input$localSFA, thres_input$localSFA >= timeout)))

hh <- print('total time nocount: ')
hh <- print(sum(subset(thres_input$nocountSFA, thres_input$nocountSFA < timeout)))
hh <- print('timeouts nocount: ')
hh <- print(length(subset(thres_input$nocountSFA, thres_input$nocountSFA >= timeout)))

hh <- print('total time GM+RT: ')
hh <- print(sum(subset(thres_input$globalSFA, thres_input$globalSFA < timeout)))
hh <- print('timeouts GM+RT: ')
hh <- print(length(subset(thres_input$globalSFA, thres_input$globalSFA >= timeout)))

#View(thres_input)

write.csv(thres_input, "regex2.csv", quote = FALSE, row.names = FALSE)

max_globalSFA <- max(thres_input$globalSFA)
max_localSFA <- max(thres_input$localSFA)
max_nocountSFA <- max(thres_input$nocountSFA)
max_INYglobalSFA <- max(thres_input$INYglobalSFA)

max_time <- max(c(max_globalSFA, max_localSFA, max_nocountSFA, max_INYglobalSFA))
hh <- print('max time:')
hh <- print(max_time)


==> data/onlythisisused/comparison/ws1s.R <==
#!/usr/bin/env Rscript

input <- read.csv("ws1s.csv")
input[input == -1] <- NA

max_globalSFA <- max(input$globalSFA, na.rm = TRUE)
max_localSFA <- max(input$localSFA, na.rm = TRUE)
max_nocountSFA <- max(input$nocountSFA, na.rm = TRUE)
max_INYglobalSFA <- max(input$INYglobalSFA, na.rm = TRUE)

max_time <- max(c(max_globalSFA, max_localSFA, max_nocountSFA, max_INYglobalSFA))
hh <- print('max time:')
hh <- print(max_time)

timeout <- 100000

input[is.na(input)] <- timeout
input[input > timeout] <- timeout

input$globINYvslocal <- apply(
  input[c("globalSFA", "localSFA", "nocountSFA", "INYglobalSFA")],
  MARGIN = 1,
  FUN = function (x) {if (x[4] < x[2]) { return(1)} else {return(2)}})
input$globINYvslocal <- as.factor(input$globINYvslocal)

input$nocountvslocal <- apply(
  input[c("globalSFA", "localSFA", "nocountSFA", "INYglobalSFA")],
  MARGIN = 1,
  FUN = function (x) {if (x[3] < x[2]) { return(1)} else {return(2)}})
input$nocountvslocal <- as.factor(input$nocountvslocal)

input$nocountvsrt <- apply(
  input[c("globalSFA", "localSFA", "nocountSFA", "INYglobalSFA")],
  MARGIN = 1,
  FUN = function (x) {if (x[3] < x[1]) { return(1)} else {return(2)}})
input$nocountvsrt <- as.factor(input$nocountvsrt)

input$total_vict <- apply(
  input[c("globalSFA", "localSFA", "nocountSFA", "INYglobalSFA")],
  MARGIN = 1,
  FUN = function (x) {y = min(x[1:4]); if (x[1] == y) { return(1)} else if (x[2] == y) {return(2)} else if (x[3] == y) {return(3)} else {return(4)}})
input$total_vict <- as.factor(input$total_vict)

hh <- print('total number of cases:')
hh <- print(nrow(input))

hh <- print('INYglobalSFA wins over localsim: ')
hh <- print(nrow(input[input$globINYvslocal == '1',]))
hh <- print('localsim wins over INYglobalSFA: ')
hh <- print(nrow(input[input$globINYvslocal == '2',]))

hh <- print('nocount wins over localsim: ')
hh <- print(nrow(input[input$nocountvslocal == '1',]))
hh <- print('localsim wins over nocount: ')
hh <- print(nrow(input[input$nocountvslocal == '2',]))

hh <- print('nocount wins over GM+RT: ')
hh <- print(nrow(input[input$nocountvsrt == '1',]))
hh <- print('GM+RT wins over nocount: ')
hh <- print(nrow(input[input$nocountvsrt == '2',]))

hh <- print('total victories INYglobalSFA: ')
hh <- print(nrow(input[input$total_vict == '4',]))
hh <- print('total victories localsim: ')
hh <- print(nrow(input[input$total_vict == '2',]))
hh <- print('total victories nocount: ')
hh <- print(nrow(input[input$total_vict == '3',]))
hh <- print('total victories GM+RT: ')
hh <- print(nrow(input[input$total_vict == '1',]))

hh <- print('total time INYglobalSFA: ')
hh <- print(sum(input$INYglobalSFA))
# hh <- print(sum(subset(input$INYglobalSFA, input$INYglobalSFA < timeout)))
hh <- print('timeouts INYglobalSFA: ')
hh <- print(nrow(input[input$INYglobalSFA >= timeout,]))

hh <- print('total time localsim: ')
hh <- print(sum(input$localSFA))
# hh <- print(sum(subset(input$localSFA, input$localSFA < timeout)))
hh <- print('timeouts localsim: ')
hh <- print(nrow(input[input$localSFA >= timeout,]))

hh <- print('total time nocount: ')
hh <- print(sum(input$nocountSFA))
# hh <- print(sum(subset(input$nocountSFA, input$nocountSFA < timeout)))
hh <- print('timeouts nocount: ')
hh <- print(nrow(input[input$nocountSFA >= timeout,]))

hh <- print('total time GM+RT: ')
hh <- print(sum(input$globalSFA))
# hh <- print(sum(subset(input$globalSFA, input$globalSFA < timeout)))
hh <- print('timeouts GM+RT: ')
hh <- print(nrow(input[input$globalSFA >= timeout,]))

write.csv(input, "ws1s2.csv", quote = FALSE, row.names = FALSE)


==> data/onlythisisused/simvsbisim/simvsbisim_regex.R <==
input <- read.csv("onlyoneRegex.csv")

sim_slower = input$timeBisim / input$timeSim

#plot(sim_slower)

mean(sim_slower)
sd(sim_slower)
max(sim_slower)
min(sim_slower)

==> data/onlythisisused/simvsbisimnew/simvsbisim_regex.R <==
#!/usr/bin/env Rscript
input <- read.csv("onlyoneRegex.csv")

sim_slower = input$timeBisim / input$timeSim

#plot(sim_slower)

mean(sim_slower)
sd(sim_slower)
max(sim_slower)
min(sim_slower)

